Generalizing the exact multipole expansion: Density of multipole modes in complex photonic nanostructures

The multipole expansion of a nano-photonic structure's electromagnetic response is a versatile tool to interpret optical effects in nano-optics, but it only gives access to the modes that are excited by a specific illumination. In particular the study of various illuminations requires multiple, costly numerical simulations. Here we present a formalism we call "generalized polarizabilities", in which we combine the recently developed exact multipole decomposition [Alaee et al., Opt. Comms. 407, 17-21 (2018)] with the concept of a generalized field propagator. After an initial computation step, our approach allows to instantaneously obtain the exact multipole decomposition for any illumination. Most importantly, since all possible illuminations are included in the generalized polarizabilities, our formalism allows to calculate the total density of multipole modes, regardless of a specific illumination, which is not possible with the conventional multipole expansion. Finally, our approach directly provides the optimum illumination field distributions that maximally couple to specific multipole modes. The formalism will be very useful for various applications in nano-optics like illumination-field engineering, or meta-atom design e.g. for Huygens metasurfaces. We provide a numerical open source implementation compatible with the pyGDM python package.

==> anc/README.rst <==
***********************************
Requirements / Installation
***********************************

The examples require numpy, matplotlib (for plotting) and our python toolkit pyGDM2. The latter includes a *multipole* module, in which the generalized polarizability method is implemented.

Detailed documentation for the toolkit, with many examples, can be found at the `pyGDM2 documentation website <https://wiechapeter.gitlab.io/pyGDM2-doc/>`_.



requirements
===================

- numpy
- matplotlib
- pyGDM2



pyGDM2 installation
===================


via pip (recommended)
---------------------

.. code-block:: bash
    
    $ pip3 install pygdm2


from source
---------------------

- Download the source code from gitlab: https://gitlab.com/wiechapeter/pyGDM2

- install local source using pip, running the following command in the source directory:

.. code-block:: bash
    
    $ pip3 install . --user

Note: *DO NOT use the setup.py directly for installation*, this may install pyGDM as an "egg" which leads to problems with *numba* caching.




==> anc/python_examples/README.rst <==
***********************************
Requirements / Installation
***********************************

The examples require numpy, matplotlib (for plotting) and our python toolkit pyGDM2. The latter includes a *multipole* module, in which the generalized polarizability method is implemented.

Detailed documentation for the toolkit, with many examples, can be found at the `pyGDM2 documentation website <https://wiechapeter.gitlab.io/pyGDM2-doc/>`_.



requirements
===================

- numpy
- matplotlib
- pyGDM2



pyGDM2 installation
===================


via pip (recommended)
---------------------

.. code-block:: bash
    
    $ pip3 install pygdm2


from source
---------------------

- Download the source code from gitlab: https://gitlab.com/wiechapeter/pyGDM2

- install local source using pip, running the following command in the source directory:

.. code-block:: bash
    
    $ pip3 install . --user

Note: *DO NOT use the setup.py directly for installation*, this may install pyGDM as an "egg" which leads to problems with *numba* caching.




==> anc/python_examples/example1_generalized_polarizability_vs_multipole_expansion.py <==
# -*- coding: utf-8 -*-
"""
Created 04/2022

@author: Peter R. Wiecha, LAAS-CNRS

"""
from __future__ import print_function, division

import numpy as np
import matplotlib.pyplot as plt
import copy

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields
from pyGDM2 import tools
from pyGDM2 import propagators
from pyGDM2 import linear
from pyGDM2 import core
from pyGDM2 import visu
from pyGDM2 import multipole


#%% 
# =============================================================================
# sim setup
# =============================================================================
method = 'lu'
method = 'cupy'


## ----- set up single structure
step = 25
mat = materials.dummy(4)

geo = structures.rect_wire(step, L=8, W=8, H=8, mesh='cube')
struct = structures.struct(step, geo, mat)
struct = structures.center_struct(struct, which_axis=['x','y','z'])


## ----- illumination
wavelengths = np.linspace(500, 1200, 36)
field_generator = fields.plane_wave
field_kwargs = dict(E_s=0, E_p=1, inc_angle=0, inc_plane='xz') # lin-pol X, normal incidence from below

efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=copy.deepcopy(field_kwargs))

## ----- environment: vacuum
n1 = 1.0
dyads = propagators.DyadsQuasistatic123(n1)


## ----- simulation1
sim = core.simulation(struct=struct, efield=efield, dyads=dyads)
visu.structure(sim, tit='N dipoles = {}'.format(len(sim.struct.geometry)))



#%% 
# =============================================================================
# full simulation for comparison
# =============================================================================
sim.scatter(method=method)

    
    
#%%
# =============================================================================
# --- full sim multipole expansion
# =============================================================================
p_sim = []
pt_sim = []
m_sim = []
qm_sim = []
qe_sim = []
qet_sim = []
for i, wl in enumerate(wavelengths):
    all_configs = tools.get_possible_field_params_spectra(sim)
    
    p_sim.append([])
    pt_sim.append([])
    m_sim.append([])
    qm_sim.append([])
    qe_sim.append([])
    qet_sim.append([])
    for kws in all_configs:
        kws_wl = copy.deepcopy(kws)
        kws_wl['wavelength'] = wl
        field_index = tools.get_closest_field_index(sim, kws_wl)
        
        ## P, M from full sim
        p,pt,m,qm,qe1,qet = multipole.multipole_decomposition_exact(
                    sim, field_index, 
                    which_moments=['p1', 'pt', 'm', 'qm', 'qe1', 'qet'])

    
        p_sim[-1].append(p)
        pt_sim[-1].append(pt)
        m_sim[-1].append(m)
        qm_sim[-1].append(qm)
        qe_sim[-1].append(qe1)
        qet_sim[-1].append(qet)

p_sim = np.array(p_sim)
pt_sim = np.array(pt_sim)
m_sim = np.array(m_sim)
qm_sim = np.array(qm_sim)
qe_sim = np.array(qe_sim)
qet_sim = np.array(qet_sim)



#%%
# =============================================================================
# --- "exact" generalized polarizabilities
# =============================================================================
p_gp_ex = []
pt_gp_ex = []
m_gp_ex = []
qm_gp_ex = []
qe_gp_ex = []
qet_gp_ex = []
for i, wl in enumerate(wavelengths):
    K_P_E, K_T_E, K_QE_E, K_QT_E, K_M_E, K_QM_E = multipole.generalized_polarizability(sim, i, method=method)

    all_configs = tools.get_possible_field_params_spectra(sim)
    
    p_gp_ex.append([])
    pt_gp_ex.append([])
    m_gp_ex.append([])
    qm_gp_ex.append([])
    qe_gp_ex.append([])
    qet_gp_ex.append([])
    for kws in all_configs:
        kws_wl = copy.deepcopy(kws)
        kws_wl['wavelength'] = wl
        field_index = tools.get_closest_field_index(sim, kws_wl)
        
        p2_0 = multipole.eval_generalized_polarizability_p(sim, field_index, which_order='p1')
        m2 = multipole.eval_generalized_polarizability_m(sim, field_index)
        p2t = multipole.eval_generalized_polarizability_p(sim, field_index, which_order='pt')
        mq2 = multipole.eval_generalized_polarizability_qm(sim, field_index)
        qe2_0 = multipole.eval_generalized_polarizability_qe(sim, field_index, which_order='qe1')
        qe2t = multipole.eval_generalized_polarizability_qe(sim, field_index, which_order='qet')
    
        p_gp_ex[-1].append(p2_0)
        m_gp_ex[-1].append(m2)
        pt_gp_ex[-1].append(p2t)
        qm_gp_ex[-1].append(mq2)
        qe_gp_ex[-1].append(qe2_0)
        qet_gp_ex[-1].append(qe2t)
        
p_gp_ex = np.array(p_gp_ex)
pt_gp_ex = np.array(pt_gp_ex)
m_gp_ex = np.array(m_gp_ex)
qm_gp_ex = np.array(qm_gp_ex)
qe_gp_ex = np.array(qe_gp_ex)
qet_gp_ex = np.array(qet_gp_ex)



#%%
# =============================================================================
# plot electric dipole terms
# =============================================================================
wls = wavelengths


plt.figure(figsize=(10,10))

plt.subplot(221); plt.title('first order p - real')
plt.plot(wls, p_sim[:,0].real, label=['x','y','z'])
plt.gca().set_prop_cycle(None)
plt.plot(wls, p_gp_ex[:,0].real, label='', dashes=[2,2])
plt.legend()

plt.subplot(222); plt.title('first order p - imag')
plt.plot(wls, p_sim[:,0].imag, label='', )
plt.gca().set_prop_cycle(None)
plt.plot(wls, p_gp_ex[:,0].imag, label='', dashes=[2,2])

plt.subplot(223); plt.title('toroidal-p - real')
plt.plot(wls, pt_sim[:,0].real, label=['x','y','z'])
plt.gca().set_prop_cycle(None)
plt.plot(wls, pt_gp_ex[:,0].real, label='', dashes=[2,2])
plt.legend()

plt.subplot(224); plt.title('toroidal-p - imag')
plt.plot(wls, pt_sim[:,0].imag, label='', )
plt.gca().set_prop_cycle(None)
plt.plot(wls, pt_gp_ex[:,0].imag, label='', dashes=[2,2])

plt.show()



#%%
# =============================================================================
# plot magnetic dipole and quadrupole
# =============================================================================
plt.figure(figsize=(10,10))

plt.subplot(221); plt.title('m - real')
plt.plot(wls, m_sim[:,0].real, label='')
plt.gca().set_prop_cycle(None)
plt.plot(wls, m_gp_ex[:,0].real, label='', dashes=[2,2])

plt.subplot(222); plt.title('m - imag')
plt.plot(wls, m_sim[:,0].imag, label='')
plt.gca().set_prop_cycle(None)
plt.plot(wls, m_gp_ex[:,0].imag, label='', dashes=[2,2])

quadlabels = []
for i1 in ['x','y','z']: 
    for i2 in ['x','y','z']: 
        quadlabels.append(i1+i2)
plt.subplot(223); plt.title('MQ - real')
plt.plot(wls, qm_sim[:,0].reshape([-1,9]).real, label=quadlabels)
plt.gca().set_prop_cycle(None)
plt.plot(wls, qm_gp_ex[:,0].reshape([-1,9]).real, label='', dashes=[2,2])
plt.legend(ncol=3)

plt.subplot(224); plt.title('MQ - imag')
plt.plot(wls, qm_sim[:,0].reshape([-1,9]).imag, label='')
plt.gca().set_prop_cycle(None)
plt.plot(wls, qm_gp_ex[:,0].reshape([-1,9]).imag, label='', dashes=[2,2])

plt.show()



#%%
# =============================================================================
# plot electric quadrupole terms
# =============================================================================
plt.figure(figsize=(10,10))

quadlabels = []
for i1 in ['x','y','z']: 
    for i2 in ['x','y','z']: 
        quadlabels.append(i1+i2)
plt.subplot(221); plt.title('EQ first order - real')
plt.plot(wls, qe_sim[:,0].reshape([-1,9]).real, label=quadlabels)
plt.gca().set_prop_cycle(None)
plt.plot(wls, qe_gp_ex[:,0].reshape([-1,9]).real, label='', dashes=[2,2])
plt.legend(ncol=3)

plt.subplot(222); plt.title('EQ first order - imag')
plt.plot(wls, qe_sim[:,0].reshape([-1,9]).imag, label='')
plt.gca().set_prop_cycle(None)
plt.plot(wls, qe_gp_ex[:,0].reshape([-1,9]).imag, label='', dashes=[2,2])

plt.subplot(223); plt.title('EQ toroidal - real')
plt.plot(wls, qet_sim[:,0].reshape([-1,9]).real, label=quadlabels)
plt.gca().set_prop_cycle(None)
plt.plot(wls, qet_gp_ex[:,0].reshape([-1,9]).real, label='', dashes=[2,2])
plt.legend(ncol=3)

plt.subplot(224); plt.title('EQ toroidal - imag')
plt.plot(wls, qet_sim[:,0].reshape([-1,9]).imag, label='')
plt.gca().set_prop_cycle(None)
plt.plot(wls, qet_gp_ex[:,0].reshape([-1,9]).imag, label='', dashes=[2,2])
plt.plot([],[], color='k', label='full sim.')
plt.plot([],[], dashes=[2,2], color='k', label='generalized pola.')
plt.legend()

plt.show()

print('solid lines: full GDM; dashed lines: mini-polarizabilites (probably invisible, because result is exactly the same)')



==> anc/python_examples/example2_generalized_polarizability_scattering_spectra.py <==
# -*- coding: utf-8 -*-
"""
Created 04/2022

@author: Peter R. Wiecha, LAAS-CNRS

"""
from __future__ import print_function, division

import numpy as np
import matplotlib.pyplot as plt
import copy

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields
from pyGDM2 import tools
from pyGDM2 import propagators
from pyGDM2 import linear
from pyGDM2 import core
from pyGDM2 import visu
from pyGDM2 import multipole


#%% 
# =============================================================================
# sim setup
# =============================================================================
method = 'lu'
method = 'cupy'


## ----- set up single structure
step = 25
mat = materials.dummy(4)

geo = structures.rect_wire(step, L=8, W=8, H=8, mesh='cube')
struct = structures.struct(step, geo, mat)
struct = structures.center_struct(struct, which_axis=['x','y','z'])


## ----- illumination
wavelengths = np.linspace(500, 1200, 36)
field_generator = fields.plane_wave
field_kwargs = dict(E_s=0, E_p=1, inc_angle=0, inc_plane='xz') # lin-pol X, normal incidence from below
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=copy.deepcopy(field_kwargs))


## ----- environment: vacuum
n1 = 1.0
dyads = propagators.DyadsQuasistatic123(n1)


## ----- simulation1
sim = core.simulation(struct=struct, efield=efield, dyads=dyads)
visu.structure(sim, tit='N dipoles = {}'.format(len(sim.struct.geometry)))



#%% 
# =============================================================================
# full simulation for comparison
# =============================================================================
sim.scatter(method=method)


wl, ext_spec = tools.calculate_spectrum(sim, 0, linear.extinct)
ex, sc, ab = ext_spec.T

wl, mpsc_spec = tools.calculate_spectrum(sim, 0, multipole.scs)
sc_p, sc_m, sc_Qe, sc_Qm = mpsc_spec.T



#%%
# =============================================================================
# scattering spectra via generalized pola. 
# =============================================================================
wl, mpsc_Kp_spec = tools.calculate_spectrum(sim, 0, multipole.scs, use_generalized_polarizabilities=True, 
                                            with_toroidal=True, long_wavelength_approx=False)
sc_p_Kp, sc_m_Kp, sc_Qe_Kp, sc_Qm_Kp = mpsc_Kp_spec.T



#%%
# =============================================================================
# plot
# =============================================================================

plt.plot(wl, sc_p, c='C1', lw=1, label='p')
plt.plot(wl, sc_m, c='C2', lw=1, label='m')
plt.plot(wl, sc_Qe, c='C3', lw=1, label='Qe')
plt.plot(wl, sc_Qm, c='C4', lw=1, label='Qm')
plt.plot(wl, sc, lw=1, label='full scat.')
plt.plot(wl, (sc_p+sc_m+sc_Qm+sc_Qe), c='C6', lw=1, label='multipole sum')

plt.plot(wl, sc_p_Kp, c='C1', label='', dashes=[2,2])
plt.plot(wl, sc_m_Kp, c='C2', label='', dashes=[2,2])
plt.plot(wl, sc_Qe_Kp, c='C3', label='', dashes=[2,2])
plt.plot(wl, sc_Qm_Kp, c='C4', label='', dashes=[2,2])
plt.plot(wl, (sc_p_Kp+sc_m_Kp+sc_Qm_Kp+sc_Qe_Kp), c='C6', dashes=[2,2], label='')

plt.plot([], [], c='k', lw=1, label='full sim')
plt.plot([], [], c='k', dashes=[2,2], label='gener. pola')

plt.xlabel('wavelength (nm)', fontsize=12)
plt.ylabel('scattering cross section (nm$^2$)', fontsize=12)
plt.legend(fontsize=8, ncol=4)
plt.show()



==> anc/python_examples/example3_generalized_polarizability_farfield_patterns.py <==
# -*- coding: utf-8 -*-
"""
Created 04/2022

@author: Peter R. Wiecha, LAAS-CNRS

"""
from __future__ import print_function, division

import numpy as np
import matplotlib.pyplot as plt
import copy

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields
from pyGDM2 import tools
from pyGDM2 import propagators
from pyGDM2 import linear
from pyGDM2 import core
from pyGDM2 import visu
from pyGDM2 import multipole


#%% 
# =============================================================================
# sim setup
# =============================================================================
method = 'lu'
method = 'cupy'


## ----- set up single structure
step = 25
mat = materials.dummy(4)

geo = structures.rect_wire(step, L=8, W=8, H=8, mesh='cube')
struct = structures.struct(step, geo, mat)
struct = structures.center_struct(struct, which_axis=['x','y','z'])


## ----- illumination
wavelengths = [595, 610, 700, 800, 880, 950, 1020,1200]
field_generator = fields.plane_wave
field_kwargs = dict(E_s=0, E_p=1, inc_angle=0, inc_plane='xz') # lin-pol X, normal incidence from below
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=copy.deepcopy(field_kwargs))


## ----- environment: vacuum
n1 = 1.0
dyads = propagators.DyadsQuasistatic123(n1)


## ----- simulation1
sim = core.simulation(struct=struct, efield=efield, dyads=dyads)
visu.structure(sim, tit='N dipoles = {}'.format(len(sim.struct.geometry)))



#%% 
# =============================================================================
# full simulation for comparison
# =============================================================================
sim.scatter(method=method)



#%% 
# =============================================================================
# multipole far-field pattern
# =============================================================================
test_wl_list  = [595, 610, 700, 800, 880, 950, 1020,1200]

for wl_eval in test_wl_list:
    field_index = tools.get_closest_field_index(sim, dict(wavelength=wl_eval))
    field_params = tools.get_field_indices(sim)[field_index]
    wl = field_params['wavelength']
    
    ## 2D radiation pattern config
    r       = 100000.   # nm
    tetamin = 0
    tetamax = 2*np.pi
    phimin  = 0
    phimax  = 0
    Nteta   = 200
    Nphi    = 1
    
    ## full sim scattering pattern
    tetal, phil, Is_sim, It_sim, I0_sim = linear.farfield(
                                        sim, field_index=field_index,
                                        phimin=phimin, phimax=phimax,
                                        tetamin=tetamin, tetamax=tetamax, r=r,
                                        Nteta=Nteta, Nphi=Nphi)
    
    ## exact multipoles from internal field
    tetal, phil, Is_mp, It_mp, I0_mp = multipole.farfield(
                                        sim, 
                                        field_index=field_index,
                                        phimin=phimin, phimax=phimax,
                                        tetamin=tetamin, tetamax=tetamax, r=r,
                                        Nteta=Nteta, Nphi=Nphi, 
                                        which_moments=['p', 'm', 'qe', 'qm'])
    
    ## exact multipoles from generalized polarizability
    p = multipole.eval_generalized_polarizability_p(sim, field_index, method=method)
    m = multipole.eval_generalized_polarizability_m(sim, field_index, method=method)
    qe = multipole.eval_generalized_polarizability_qe(sim, field_index, method=method)
    qm = multipole.eval_generalized_polarizability_qm(sim, field_index, method=method)
    
    tetal, phil, Is_mp_gp = multipole._multipole_farfield(
                                        wavelength=wl, eps_env=n1**2,
                                        r0=sim.r0, 
                                        p=[p], m=[m], qe=[qe], qm=[qm],
                                        r_p=None, r_m=None, r_qe=None, r_qm=None,
                                        phimin=phimin, phimax=phimax,
                                        tetamin=tetamin, tetamax=tetamax, r=r,
                                        Nteta=Nteta, Nphi=Nphi)
    
    ## --- plot pattern section
    plt.figure(figsize=(4,4))
    plt.subplot(polar=True)
    plt.title(f"$\lambda$={wl}nm", x=0.75, y=1.07)
    plt.gca().set_theta_zero_location("S")
    
    plt.plot(np.pi - tetal.T[0], Is_sim.T[0], color='C0',dashes=[3,2], lw=2, label='full sim')
    
    plt.plot(np.pi - tetal.T[0], Is_mp, color='C2',dashes=[1,1], lw=1, label='exact multipoles')
    
    plt.plot((np.pi - tetal.T[0])[::-2], Is_mp_gp[::-2],   # plot every second point
             color='C2', marker='x', markersize=3, lw=0, label='via general. pola.')
    
    plt.legend(loc=[-.05, 1], fontsize=8)
    plt.tight_layout()
    plt.show()
    


==> anc/python_examples/example4_generalized_polarizability_many_illuminations.py <==
# -*- coding: utf-8 -*-
"""
Created 04/2022

@author: Peter R. Wiecha, LAAS-CNRS

"""
from __future__ import print_function, division

import numpy as np
import matplotlib.pyplot as plt
import copy

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields
from pyGDM2 import tools
from pyGDM2 import propagators
from pyGDM2 import linear
from pyGDM2 import core
from pyGDM2 import visu
from pyGDM2 import multipole


#%% 
# =============================================================================
# sim setup
# =============================================================================
method = 'lu'
method = 'cupy'


## ----- set up single structure
step = 24
mat = materials.dummy(3.5)

geo = structures.spheroid(step, R1=10, R2=5, R3=5, mesh='hex')
struct = structures.struct(step, geo, mat)
struct = structures.center_struct(struct, which_axis=['x','y','z'])


## ----- illumination
wavelengths = np.linspace(500, 1500, 26)
field_generator = fields.plane_wave
field_kwargs = dict(E_s=0, E_p=1, inc_angle=0, inc_plane='xz') # lin-pol X, normal incidence from below
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=copy.deepcopy(field_kwargs))


## ----- environment: vacuum
n1 = 1.0
dyads = propagators.DyadsQuasistatic123(n1)


## ----- simulation1
sim = core.simulation(struct=struct, efield=efield, dyads=dyads)
visu.structure(sim, tit='N dipoles = {}'.format(len(sim.struct.geometry)))



#%% 
# =============================================================================
# calculate spectra of density of modes
# =============================================================================
wl, d_mode_spec = tools.calculate_spectrum(sim, 0, multipole.density_of_multipolar_modes, 
                                           which_moments=['p', 'm', 'qe', 'qm'])

K_E_spec = d_mode_spec.T[0]
K_M_spec = d_mode_spec.T[1]
K_QE_spec = d_mode_spec.T[2]
K_QM_spec = d_mode_spec.T[3]


plt.figure(figsize=(14,2.5))

plt.subplot(141)
plt.title('p', x=0.9, y=0.9, fontsize=16, color='k', ha='right', va='top')
plt.plot(wl, np.array(K_E_spec)/np.max(K_E_spec), color='C0', label='p')
plt.ylabel('sum of tensor norm (a.u.)', fontsize=14)
plt.ylim(-0.02, 1.03)

plt.subplot(142)
plt.title('m', x=0.9, y=0.9, fontsize=16, color='k', ha='right', va='top')
plt.plot(wl, np.array(K_M_spec)/np.max(K_M_spec), color='C2', label='m')
plt.xlabel('wavelength (nm)', x=1.1, fontsize=14)
plt.ylim(-0.02, 1.03)

plt.subplot(143)
plt.title('Qe', x=0.9, y=0.9, fontsize=16, color='k', ha='right', va='top')
plt.plot(wl, np.array(K_QE_spec)/np.max(K_QE_spec), color='C1', label='Qm')
plt.ylim(-0.02, 1.03)

plt.subplot(144)
plt.title('Qm', x=0.9, y=0.9, fontsize=16, color='k', ha='right', va='top')
plt.plot(wl, np.array(K_QM_spec)/np.max(K_QM_spec), color='C3', label='Qe')
plt.ylim(-0.02, 1.03)

plt.show()



#%%
# =============================================================================
# configure different illumination fields
# =============================================================================
wavelengths = sim.efield.wavelengths

## ------ plane wave - various incident angles
field_generator = fields.plane_wave
field_kwargs_S = [
    dict(E_s=1, E_p=0, inc_angle=angle, inc_plane='xz')
    for angle in np.linspace(0, 90, 10)
    ]
field_kwargs_P = [
    dict(E_s=0, E_p=1, inc_angle=angle, inc_plane='xz')
    for angle in np.linspace(0, 90, 10)
    ]

efield1 = fields.efield(field_generator, wavelengths=wavelengths, kwargs=field_kwargs_S)
efield2 = fields.efield(field_generator, wavelengths=wavelengths, kwargs=field_kwargs_P)


## ------ dipole illumination, e/m dipole of various orientations
field_generator_p = fields.dipole_electric
field_generator_m = fields.dipole_magnetic
field_kwargs_dp = [
    dict(x0=300, y0=0, z0=0, 
         mx=np.sin(angle), my=0, mz=np.cos(angle))
                for angle in np.linspace(-np.pi/2,0, 9)]

efield3 = fields.efield(field_generator_p, wavelengths=wavelengths, kwargs=field_kwargs_dp)
efield4 = fields.efield(field_generator_m, wavelengths=wavelengths, kwargs=field_kwargs_dp)



#%%
# =============================================================================
# evalute all e-fields via generalized polarizabities
# =============================================================================
for _ef in [efield1, efield2, efield3, efield4]:
    sim.efield = _ef
    all_spec = []
    for i in range(len(tools.get_possible_field_params_spectra(sim))):
        kw = tools.get_possible_field_params_spectra(sim)[i]
        
        ## calculate spectra using multiprocessing
        wl, mpsc_Kp_spec = tools.calculate_spectrum(sim, i, multipole.scs, 
                                use_generalized_polarizabilities=True,
                                normalization_E0=False, N_cpu=16, verbose=1)
        sc_p_Kp, sc_m_Kp, sc_Qe_Kp, sc_Qm_Kp = mpsc_Kp_spec.T
        all_spec.append(mpsc_Kp_spec)  
    all_spec = np.array(all_spec)
    
    
    
    #%% plot all
    print(_ef)
    
    colors0 = plt.cm.Greys(np.linspace(0.3, 1, len(all_spec)))
    colors1 = plt.cm.Blues(np.linspace(0.3, 1, len(all_spec)))
    colors2 = plt.cm.Greens(np.linspace(0.3, 1, len(all_spec)))
    colors3 = plt.cm.Oranges(np.linspace(0.3, 1, len(all_spec)))
    colors4 = plt.cm.Reds(np.linspace(0.3, 1, len(all_spec)))
    
    plt.figure(figsize=(15,2.5))
    # ax0 = plt.subplot(161); plt.title('mode density', x=0.5, y=1.05, fontsize=14, color='k', ha='left', va='top')
    ax1 = plt.subplot(151); plt.title('tot.', x=0.5, y=1.05, fontsize=14, color='k', ha='left', va='top')
    ax2 = plt.subplot(152); plt.title('p', x=0.5, y=1.05, fontsize=14, color='C0', ha='left', va='top')
    ax3 = plt.subplot(153); plt.title('m', x=0.5, y=1.05, fontsize=14, color='C2', ha='left', va='top')
    ax4 = plt.subplot(154); plt.title('Qe', x=0.5, y=1.05, fontsize=14, color='C1', ha='left', va='top')
    ax5 = plt.subplot(155); plt.title('Qm', x=0.5, y=1.05, fontsize=14, color='C3', ha='left', va='top')
    for i in range(len(tools.get_possible_field_params_spectra(sim))):
        kw = tools.get_possible_field_params_spectra(sim)[i]
    
        ax1.plot(wl, np.sum(all_spec[i], axis=-1), color=colors0[i])
        ax2.plot(wl, all_spec[i,:,0], color=colors1[i])
        ax3.plot(wl, all_spec[i,:,1], color=colors2[i])
        ax4.plot(wl, all_spec[i,:,2], color=colors3[i])
        ax5.plot(wl, all_spec[i,:,3], color=colors4[i])
    
    ax3.set_xlabel('wavelength (nm)', fontsize=12)
    ax1.set_ylabel(r'scattered intensity (a.u.)', fontsize=12)
    plt.show()
        


==> anc/python_examples/example5_generalized_polarizability_optimum_illumination_field.py <==
# -*- coding: utf-8 -*-
"""
Created 04/2022

@author: Peter R. Wiecha, LAAS-CNRS

"""
from __future__ import print_function, division

import numpy as np
import matplotlib.pyplot as plt
import copy

from pyGDM2 import structures
from pyGDM2 import materials
from pyGDM2 import fields
from pyGDM2 import tools
from pyGDM2 import propagators
from pyGDM2 import linear
from pyGDM2 import core
from pyGDM2 import visu
from pyGDM2 import multipole


#%% 
# =============================================================================
# sim setup
# =============================================================================
method = 'lu'
method = 'cupy'


## ----- set up single structure
step = 30
mat = materials.silicon()
geo = structures.nanodisc(step, R=7, H=8, mesh='hex')
struct = structures.struct(step, geo, mat)
struct = structures.center_struct(struct, which_axis=['x','y','z'])


## ----- illumination
wavelengths = np.linspace(1000,1600, 31)
field_generator = fields.plane_wave
field_kwargs = [
    dict(E_s=0, E_p=1, inc_angle=180, inc_plane='xz'), # lin-pol X; normal incidence from below
    dict(E_s=1, E_p=0, inc_angle=135, inc_plane='xz'), # lin-pol Y; normal incidence from below
    ]
efield = fields.efield(field_generator, wavelengths=wavelengths, kwargs=copy.deepcopy(field_kwargs))


## ----- environment: vacuum
n1 = 1.0
dyads = propagators.DyadsQuasistatic123(n1)


## ----- simulation1
sim = core.simulation(struct=struct, efield=efield, dyads=dyads)
visu.structure(sim, tit='N dipoles = {}'.format(len(sim.struct.geometry)))



#%% 
# =============================================================================
# calculate spectra of total density of modes
# =============================================================================
wls, d_mode_spec = tools.calculate_spectrum(sim, 0, multipole.density_of_multipolar_modes, 
                                           which_moments=['p', 'm', 'qe', 'qm'], method=method)

K_E_spec = d_mode_spec.T[0]
K_M_spec = d_mode_spec.T[1]
K_QE_spec = d_mode_spec.T[2]
K_QM_spec = d_mode_spec.T[3]



plt.figure(figsize=(14,2.5))

plt.subplot(141)
plt.title('p', x=0.9, y=0.9, fontsize=16, color='k', ha='right', va='top')
plt.plot(wls, np.array(K_E_spec)/np.max(K_E_spec), color='C0', label='p')
plt.ylabel('sum of tensor norm (a.u.)', fontsize=14)
plt.ylim(-0.02, 1.03)

plt.subplot(142)
plt.title('m', x=0.9, y=0.9, fontsize=16, color='k', ha='right', va='top')
plt.plot(wls, np.array(K_M_spec)/np.max(K_M_spec), color='C2', label='m')
plt.xlabel('wavelength (nm)', x=1.1, fontsize=14)
plt.ylim(-0.02, 1.03)

plt.subplot(143)
plt.title('Qe', x=0.9, y=0.9, fontsize=16, color='k', ha='right', va='top')
plt.plot(wls, np.array(K_QE_spec)/np.max(K_QE_spec), color='C1', label='Qm')
plt.ylim(-0.02, 1.03)

plt.subplot(144)
plt.title('Qm', x=0.9, y=0.9, fontsize=16, color='k', ha='right', va='top')
plt.plot(wls, np.array(K_QM_spec)/np.max(K_QM_spec), color='C3', label='Qe')
plt.ylim(-0.02, 1.03)

plt.show()



#%%
# =============================================================================
# x/y/z resolved energy density of dipole modes
# =============================================================================
def density_of_m_xyz(sim, field_index=None, wavelength=None, return_mode_energy=True):
    if field_index is not None:
        from pyGDM2 import tools
        wavelength = tools.get_field_indices(sim)[field_index]['wavelength']
    out_list = []
    
    exp_order = 2 if return_mode_energy else 1
    out_list.append(np.sum(np.linalg.norm(sim.K_M_E[wavelength][:,0,:], axis=(1)))**exp_order)
    out_list.append(np.sum(np.linalg.norm(sim.K_M_E[wavelength][:,1,:], axis=(1)))**exp_order)
    out_list.append(np.sum(np.linalg.norm(sim.K_M_E[wavelength][:,2,:], axis=(1)))**exp_order)
    
    return np.array(out_list)

def density_of_p_xyz(sim, field_index=None, wavelength=None, return_mode_energy=True):
    if field_index is not None:
        from pyGDM2 import tools
        wavelength = tools.get_field_indices(sim)[field_index]['wavelength']
    out_list = []
    
    exp_order = 2 if return_mode_energy else 1
    out_list.append(np.sum(np.linalg.norm(sim.K_P_E[wavelength][:,0,:], axis=(1)))**exp_order)
    out_list.append(np.sum(np.linalg.norm(sim.K_P_E[wavelength][:,1,:], axis=(1)))**exp_order)
    out_list.append(np.sum(np.linalg.norm(sim.K_P_E[wavelength][:,2,:], axis=(1)))**exp_order)
    
    return np.array(out_list)



wl, spec_mmdens = tools.calculate_spectrum(sim, 0, multipole.density_of_multipolar_modes,
                                      which_moments=['p', 'm', 'qe', 'qm'], method=method)
wl, spec_m_d = tools.calculate_spectrum(sim, 0, density_of_m_xyz)
wl, spec_p_d = tools.calculate_spectrum(sim, 0, density_of_p_xyz)

## normalize to maximum of dipole spectra
norm_dp = max([spec_mmdens[:,0].max(), spec_mmdens[:,1].max()])


plt.plot(wl, spec_mmdens[:,0]/norm_dp, color='C0', label='p - total')
plt.plot(wl, spec_p_d[:,0]/norm_dp, color='C0', lw=1, dashes=[1,1], label='p$_x$, p$_y$')
plt.plot(wl, spec_p_d[:,2]/norm_dp, color='C0', lw=1, dashes=[2,2], label='p$_z$')

plt.plot(wl, spec_mmdens[:,1]/norm_dp, color='C2', label='m - total')
plt.plot(wl, spec_m_d[:,0]/norm_dp, color='C2', lw=1, dashes=[1,1], label='m$_x$, m$_y$')
plt.plot(wl, spec_m_d[:,2]/norm_dp, color='C2', lw=1, dashes=[2,2], label='m$_z$')

plt.xlabel("wavelength (nm)", fontsize=12)
plt.ylabel("energy density of multipole modes\n(normalized)", fontsize=12)
plt.legend(fontsize=12, ncol=2)
plt.ylim(-0.05, 1.07)
plt.show()



#%%
# =============================================================================
# compare with plane wave scattering spectra
# =============================================================================
plt.figure(figsize=(10,4))
for fidx in [0,1]:
    # fidx = 0   # p-pol (X), normal incidence
    # fidx = 1   # s-pol, 135 deg. incidence
    
    wls, mpsc_Kp_spec = tools.calculate_spectrum(sim, fidx, multipole.scs, use_generalized_polarizabilities=True, N_cpu=8)
    sc_p_Kp, sc_m_Kp, sc_Qe_Kp, sc_Qm_Kp = mpsc_Kp_spec.T
    
    wls, spec_ex = tools.calculate_spectrum(sim, fidx, linear.extinct)
    ex, sc, ab = spec_ex.T
    
    plt.subplot(1,2,fidx+1)
    plt.plot(wls, sc, c='k', label='full sim')
    plt.plot(wls, sc_p_Kp, c='C0', label='p')
    plt.plot(wls, sc_m_Kp, c='C2', label='m')
    plt.plot(wls, sc_Qe_Kp, c='C1', label='Qe')
    plt.plot(wls, sc_Qm_Kp, c='C3', label='Qm')
    plt.plot(wls, (sc_p_Kp+sc_m_Kp+sc_Qm_Kp+sc_Qe_Kp), c='C6', dashes=[2,2], label='mulitpole sum')
    
    plt.plot([], [], c='k', lw=1, label='full sim')
    plt.plot([], [], c='k', dashes=[2,2], label='gener. pola')
    
    plt.xlabel('wavelength (nm)', fontsize=12)
    plt.ylabel('scattering cross section (nm$^2$)', fontsize=12)
plt.legend(fontsize=8, ncol=4)
plt.tight_layout()
plt.show()



#%%
# =============================================================================
# visualize "optimum" illumination fields
# =============================================================================
test_wavelengths = [1000, 1020, 1200, 1440]

for probe_wl in test_wavelengths:
    
    KP_opt_field_x = np.concatenate([sim.struct.geometry, sim.K_P_E[probe_wl][:,0,:]], axis=1)
    KP_opt_field_z = np.concatenate([sim.struct.geometry, sim.K_P_E[probe_wl][:,2,:]], axis=1)
    KM_opt_field_y = np.concatenate([sim.struct.geometry, sim.K_M_E[probe_wl][:,1,:]], axis=1)
    KM_opt_field_z = np.concatenate([sim.struct.geometry, sim.K_M_E[probe_wl][:,2,:]], axis=1)
    
    plt.figure(figsize=(8,8))
    plt.suptitle('wavelength: {}nm'.format(probe_wl), fontsize=14)
    plt.subplot(2,2,1, aspect='equal')
    visu.vectorfield(KP_opt_field_x, show=0, tit='optimum field $E_0$ for $p_x$')
    plt.subplot(2,2,2, aspect='equal')
    visu.vectorfield(KP_opt_field_z, show=0, tit='optimum field $E_0$ for $p_z$', projection='xz')
    plt.subplot(2,2,3, aspect='equal')
    visu.vectorfield(KM_opt_field_z, show=0, tit='optimum field $E_0$ for $m_z$', cmap=plt.cm.Greens)
    plt.subplot(2,2,4, aspect='equal')
    visu.vectorfield(KM_opt_field_y, show=0, tit='optimum field $E_0$ for $m_y$', projection='xz', cmap=plt.cm.Greens)
    plt.tight_layout(rect=(0,0,1,0.97))
    plt.show()



#%%
# =============================================================================
# use optimum illumination for new simulation
# =============================================================================
def fixfield(pos, env_dict, wavelength, conf=0, returnField='E', **kwargs):
    """function to use a fixed illumination field for pyGDM2 via a global variable
    
    Very dirty hack solution. Passing field as function parameter doesn't work
    because of the way in pyGDM2 to hash field indices for spectrum and 
    rasterscan calculations.
    """
    global ef_cont
    return ef_cont.ef

class efcontainer():
    __name__='fixfield'
    def __init__(self, ef):
        self.ef = ef


probe_wl = 1020
KP_opt_field = np.concatenate([sim.struct.geometry, sim.K_P_E[probe_wl][:,0,:]], axis=1)

## normalize for use as illumination
KP_opt_field[:,3:] /= np.linalg.norm(KP_opt_field[:,3:], axis=1).max()
ef_cont = efcontainer(KP_opt_field[:,3:])
fieldconf = [dict(conf=0)]

efield_fix = fields.efield(fixfield, wavelengths, fieldconf)
sim_fix = core.simulation(struct, efield=efield_fix, dyads=dyads)
sim_fix.scatter(method=method)


## plot internal fields
plt.figure(figsize=(10,4))

plt.subplot(1,3,1, aspect='equal')
visu.vectorfield(KP_opt_field, show=0, tit='optimum illumination ($\lambda=${}nm)'.format(probe_wl))
plt.subplot(1,3,2, aspect='equal')
fidx_probewl = tools.get_closest_field_index(sim_fix, dict(wavelength=probe_wl))
visu.vectorfield_by_fieldindex(sim_fix, fidx_probewl, show=0, tit='internal field upon interaction')
plt.subplot(1,3,3, aspect='equal')
fidx_probewl = tools.get_closest_field_index(sim, dict(wavelength=probe_wl, E_p=1))
visu.vectorfield_by_fieldindex(sim, fidx_probewl, show=0, tit='internal field under normal plane wave')

plt.tight_layout()
plt.show()



#%%
# =============================================================================
# scattering spectrum upon illumination with 'ideal' excitation field
# =============================================================================
wls, spec_ex = tools.calculate_spectrum(sim_fix, 0, linear.extinct)
ex, sc, ab = spec_ex.T

wls, mpsc_Kp_spec = tools.calculate_spectrum(sim_fix, 0, multipole.scs, normalization_E0=False)
sc_p_Kp, sc_m_Kp, sc_Qe_Kp, sc_Qm_Kp = mpsc_Kp_spec.T

plt.plot(wls, sc, c='k', label='full sim')
plt.plot(wls, sc_p_Kp, c='C0', label='p')
plt.plot(wls, sc_m_Kp, c='C2', label='m')
plt.plot(wls, sc_Qe_Kp, c='C1', label='Qe')
plt.plot(wls, sc_Qm_Kp, c='C3', label='Qm')
plt.plot(wls, (sc_p_Kp+sc_m_Kp+sc_Qm_Kp+sc_Qe_Kp), c='k', dashes=[2,2], label='mulitpole sum')

plt.plot([], [], c='k', lw=1, label='full sim')
plt.plot([], [], c='k', dashes=[2,2], label='gener. pola')

plt.xlabel('wavelength (nm)', fontsize=12)
plt.ylabel('scattering cross section (nm$^2$)', fontsize=12)
plt.legend(fontsize=8, ncol=4)
plt.show()

